Multiplicity-free induced characters of symmetric groups

Let $n$ be a non-negative integer. Combining algebraic and combinatorial techniques, we investigate for which pairs $(G,\rho)$ of a subgroup $G$ of the symmetric group $S_n$ and an irreducible character $\rho$ of $G$ the induced character $\rho\!\uparrow^{S_n}$ is multiplicity-free. As a result, for $n\geq 66$, we classify all subgroups $G\leq S_n$ which give rise to such a pair. Moreover, for the majority of these groups $G$ we identify all the possible choices of the irreducible character $\rho$, assuming $n\geq 73$.

==> anc/MFcharactersMagma.mgm <==
/////////
///Definitions of objects
/////////

// Ring of symmetric functions
R := SFASchur(Rationals());

// Some primitive groups
M24 := PrimitiveGroup(24,3);
M23 := PrimitiveGroup(23,5);
A7on16points := PrimitiveGroup(16,19);
M11on12points := PrimitiveGroup(12,3);
M12 := PrimitiveGroup(12,4);
M11 := PrimitiveGroup(11,6);
S6on10points := PrimitiveGroup(10,4);
M10 := PrimitiveGroup(10,6);

// Family F from Theorem 2.49
FamilyF:=[AGL(1,5), AGL(3,2), AGL(2,3), AGL(4,2), AGammaL(1,8), A7on16points,
   PSL(2,5), PSL(3,2), PSL(2,7), PSL(2,8), PSL(3,3), PSL(4,2), PGL(2,5), PGL(2,7), PGL(2,9), PGammaL(2,8), PGammaL(2,9),
   M10, M11, M12, M23, M24,
   S6on10points, M11on12points];

// Exceptional pairs (nu,mu) (in the opposite order) from Theorem 2.41(iii)
ExceptionalFamily := [[[4,1],[2]], [[4,1],[1,1]], [[3,1],[2]], [[3,1],[1,1]], [[2,1,1,1,1,1,1],[2]], [[2,1,1,1,1,1,1],[1,1]],
                     [[2,1,1,1,1,1],[2]], [[2,1,1,1,1,1],[1,1]], [[2,1,1,1,1],[2]], [[2,1,1,1,1],[1,1]], [[2,1,1,1],[2]], [[2,1,1,1],[1,1]],
                     [[2,1,1],[2]], [[2,1,1],[1,1]], [[2,1],[2]], [[2,1],[1,1]], [[2,2],[2]], [[2,2],[1,1]], [[3,3],[2]], [[3,3],[1,1]],
                     [[2,2,1],[2]], [[2,2,1],[1,1]], [[5],[1,1,1]], [[1,1,1,1,1],[3]], [[4],[3]], [[4],[1,1,1]], [[1,1,1,1],[4]],
                     [[1,1,1,1],[1,1,1,1]], [[1,1,1,1],[3]], [[1,1,1,1],[1,1,1]], [[3],[5]], [[3],[1,1,1,1,1]], [[3],[4]], [[3],[1,1,1,1]],
                     [[3],[3]], [[3],[1,1,1]], [[1,1,1],[5]], [[1,1,1],[1,1,1,1,1]], [[1,1,1],[4]], [[1,1,1],[1,1,1,1]], [[1,1,1],[3]], [[1,1,1],[1,1,1]],
                     [[1,1],[4,2]], [[1,1],[2,2,1,1]], [[1,1,1],[6]], [[1,1,1],[1,1,1,1,1,1]], [[1,1,1],[2,2]], [[2,1],[3]], [[2,1],[1,1,1]]];

/////////
///Definitions of functions
/////////

// Counting of involutions in S_1, S_2, ..., S_n using the recurrence relation from Lemma 2.47(i) 
function NumberOfInvolutions(n);
    a   :=[1,2];
    for i in [3..n] do
        a  := a cat [a[i-1] + (i-1)*a[i-2]];
    end for;
    return a;
end function;

// Does G<= S_n satisfy |G|>= n!/a_n, where a_n is the number of involutions in S_n?
function IsGroupLargeEnough(G);
    n   := Degree(G);
    a   := NumberOfInvolutions(n);
    return Order(G) ge Factorial(n)/a[n];
end function;

// Returns the proper primitive subgroups of S_n distinct from A_n
function PrimitiveSubgroups(n);
    num := NumberOfPrimitiveGroups(n);
    return [<PrimitiveGroup(n,i), PrimitiveGroupDescription(n,i)> : i in [1..num-2]];
end function;

// Is a homogeneous symmetric function f multiplicity-free?
function IsSymmetricFunctionMultiplicityFree(f);
    m   := [InnerProduct(f,R.lambda) : lambda in Partitions(Degree(f))];
    return &and [mul le 1 : mul in m];
end function;

// Decomposition of characters of symmetric groups - returns list of partitions labelling irreducible constituents and Is the character multiplicity-free?
function IrreducibleDecompositionSym(chi);
    n   := Degree(Group(Parent(chi)));
    ps  := Partitions(n);
    ms  := [<p, InnerProduct(SymmetricCharacter(p), chi)> : p in ps];
    msP := [q[1] : q in ms | q[2] ge 1];
    mf  := &and [q[2] le 1 : q in ms];
    return <msP, mf>;
end function;

// Decomposition of characters induced to symmetric groups - returns list of partitions labelling irreducible constituents and Is the character multiplicity-free?
function InducedIrreducibleDecomposition(phi);
    d   := Degree(Group(Parent(phi)));
    Sd  := Sym(d);
    chi := Induction(phi, Sd);
    return IrreducibleDecompositionSym(chi);
end function;

// All irreducible induced-multiplicity-free characters of G - returns their number in characteristic table and decomposition of the corresponding induced character.
function AllInducedMultiplicityFreeCharacters(G);
    CTG := CharacterTable(G);
    rs  := [<i, InducedIrreducibleDecomposition(CTG[i])> : i in [1..#CTG]]; 
    return [<r[1], r[2][1]> : r in rs | r[2][2]];
end function;

// Irreducible characters rho of G such that chi^(t) boxtimes rho and chi^(1^t) boxtimes rho are induced-multiplicity-free
function AllInducedMultiplicityFreeCharactersWithExtraBoxes(G,t);
    r   := [t];
    c   := ConjugatePartition(r);
    iMF := AllInducedMultiplicityFreeCharacters(G);
    iMFr:= [char : char in iMF | IsSymmetricFunctionMultiplicityFree( R.r*(&+ [R.p : p in char[2]]) )];	
    iMFc:= [char : char in iMFr | IsSymmetricFunctionMultiplicityFree( R.c*(&+ [R.p : p in char[2]]) )];
    return iMFc;
end function;

/////////
///Verifications
/////////

// Bases cases of induction on n in Lemma 2.47(iii) and (iv)
function VerifyLemma247();
    a   := NumberOfInvolutions(12);
    iii := a[7] lt Factorial(7)/(2*Factorial(3)) and a[8] lt Factorial(8)/(2*Factorial(4));
    iv  := a[11] lt Factorial(11)/2^10 and a[12] lt Factorial(12)/2^11;
    return iii and iv;
end function;

// The first sentence of Corollary 2.51
function VerifyCor251();
    return &and [not IsGroupLargeEnough(G): G in FamilyF | Degree(G) ge 13];
end function;

// Produces the list of pairs <G, n> in Remark 2.52
function VerifyRemark252();
    dp  := [[<Gdes[2],Degree(Gdes[1])> : Gdes in PrimitiveSubgroups(13-i) | IsGroupLargeEnough(Gdes[1])] : i in [1..10]];
    return &cat dp;
end function;

// Computations for the proof of Proposition 3.1
function VerifyProp31();
    pl  := [R.[1]*(R.pair[1]~R.pair[2]) : pair in ExceptionalFamily];
    return &and [not IsSymmetricFunctionMultiplicityFree(p): p in pl];
end function;

// Elimination of possible L and rho in Proposition 3.5 - returns the list of potential groups L
// and for each of them also all possible rho in the form <position of rho in character table of L and decomposition of rho induced to S_n>.
function VerifyProp35();
    // The maximal t such that (t-1)^2 +l <= 17
    function MaxT(l)
	return 1+Floor(SquareRoot(17-l));
    end function;
    gatd:= [[<Gdes, MaxT(Degree(Gdes[1]))> : Gdes in PrimitiveSubgroups(13-i) | IsGroupLargeEnough(Gdes[1])] : i in [1..10]];
    gat := &cat gatd;
    MFg := [<p[1][2], AllInducedMultiplicityFreeCharactersWithExtraBoxes(p[1][1],p[2])> : p in gat];
    return [r : r in MFg | not (r[2] eq [])];
end function;

// Verification that lambda cannot be (2,2) in Proposition 3.5(i)
function VerifyProp35i();
    G   := PGammaL(2,8);
    CTG := CharacterTable(G);
    ICh := [InducedIrreducibleDecomposition(CTG[i])[1] : i in [1,2,3]];
    SF  := [&+ [R.p : p in l] : l in ICh];
    INMF:= [not IsSymmetricFunctionMultiplicityFree(f*R.[2,2]) : f in SF];
    return &and INMF;
end function;

// The first sentence of Lemma 4.5
function VerifyLemma45();
    fn  := [G : G in FamilyF | Degree(G) ge 8];
    ofn := [(2*Degree(G) +4)*Order(G) lt Factorial(Degree(G)) : G in fn];
    return &and ofn;
end function;

// The Littlewood-Richardson coefficients for Table 6 are at least 2 and the partitions lambda in Table 6 are self-conjugate
function VerifyTable6();
    p   := [[14,14,14,14,11,10,10,9,8,7,5,4,4,4],[18,18,18,18,15,14,14,13,11,11,10,8,8,7,5,4,4,4],[7,6,6,5,4,3,1],[11,10,10,9,7,7,6,4,4,3,1],[14,14,14,13,11,10,9,9,8,6,5,4,4,3],[10,10,10,9,7,6,5,4,4,3]];
    cp  := [ConjugatePartition(par) : par in p];
    r1  := InnerProduct(R.[10,9,9,9,9,9,9]*R.[10,9,9,9,9,9,9], R.p[1]) ge 2;
    r2  := InnerProduct(R.[12,11,11,11,11,11,11,11,11]*R.[12,11,11,11,11,11,11,11,11], R.p[2]) ge 2;
    r3  := InnerProduct(R.[5,5,5,1]*R.[5,5,5,1], R.p[3]) ge 2;
    r4  := InnerProduct(R.[7,7,7,7,7,1]*R.[7,7,7,7,7,1], R.p[4]) ge 2;
    r5  := InnerProduct(R.[9,9,9,9,9,9,8]*R.[9,9,9,9,9,9,8], R.p[5]) ge 2;
    r6  := InnerProduct(R.[7,7,7,7,6]*R.[7,7,7,7,6], R.p[6]) ge 2;
    return r1 and r2 and r3 and r4 and r5 and r6 and p eq cp;
end function;

/////////
///PGL_2(F_5) computations for particular values
/////////

// The case d=3 in Lemma 4.1 for a specific b
function CheckLemma41(b);
    xp  := R.[6] + R.[2,2,2];
    r   := [b+4];
    c   := ConjugatePartition([b]);
    p   := r cat c;
    cp  := ConjugatePartition(p);
    return IsSymmetricFunctionMultiplicityFree(xp*(R.p + R.cp));
end function;

// The case d=3 in Lemma 4.1 for specific b up to maxb
function CheckLemma41UpTo(maxb);
    return &and [CheckLemma41(b) : b in [1..maxb]];
end function;

// Lemma 5.20(ii) for specific a>=4
function CheckLemma520ii(a);
    xp  := R.[6] + R.[2,2,2];
    cxp := R.[1,1,1,1,1,1] + R.[3,3];
    r   := [a];
    cs  := [ConjugatePartition([a+i-1]) : i in [Max(-6,2-a)..-2]];
    ps  := [r cat c : c in cs];
    rts := [IsSymmetricFunctionMultiplicityFree(xp*R.p + cxp*R.ConjugatePartition(p)) : p in ps];
    return &and rts;
end function;

// Lemma 5.20(ii) for specific a up to maxa
function CheckLemma520iiUpTo(maxa);
    return &and [CheckLemma520ii(a) : a in [4..maxa]];
end function;

// Lemma 5.20(iii) for specific a>=4
function CheckLemma520iii(a);
    xp  := R.[6] + R.[2,2,2];
    cxp := R.[1,1,1,1,1,1] + R.[3,3];
    r   := [a+1,a+1,a+1];
    c   := [a : i in [1..a-3]];
    p   := r cat c;
    cp  := ConjugatePartition(p);
    return IsSymmetricFunctionMultiplicityFree(xp*R.p + cxp*R.cp);
end function;

// Lemma 5.20(iii) for specific a up to maxa
function CheckLemma520iiiUpTo(maxa);
    return &and [CheckLemma520iii(a) : a in [4..maxa]];
end function;

// Lemma 5.20(iv) for specific a>=4
function CheckLemma520iv(a);
    xp  := R.[6] + R.[2,2,2];
    cxp := R.[1,1,1,1,1,1] + R.[3,3];
    ps  := [[a+1 : j in [1..a+1-i]] cat [a : k in [1..i]] : i in [4..Min(a,7)]];
    rts := [IsSymmetricFunctionMultiplicityFree(xp*R.p + cxp*R.ConjugatePartition(p)) : p in ps];
    return &and rts;
end function;

// Lemma 5.20(iv) for specific a up to maxa
function CheckLemma520ivUpTo(maxa);
    return &and [CheckLemma520iv(a) : a in [4..maxa]];
end function;
